Bifidelity data-assisted neural networks in nonintrusive reduced-order modeling

In this paper, we present a new nonintrusive reduced basis method when a cheap low-fidelity model and expensive high-fidelity model are available. The method relies on proper orthogonal decomposition (POD) to generate the high-fidelity reduced basis and a shallow multilayer perceptron to learn the high-fidelity reduced coefficients. In contrast to other methods, one distinct feature of the proposed method is to incorporate the features extracted from the low-fidelity data as the input feature, this approach not only improves the predictive capability of the neural network but also enables the decoupling the high-fidelity simulation from the online stage. Due to its nonintrusive nature, it is applicable to general parameterized problems. We also provide several numerical examples to illustrate the effectiveness and performance of the proposed method.

==> Figures/method/activation.m <==
s = @(x) 1./(1+exp(-x));
r = @(x) max(0, x);
x = -3:1e-1:3;

plot(x, s(x), '-o'); hold on;
plot(x, tanh(x), '--*'); hold on;
plot(x, r(x), '-^'); hold on;
legend('sigmoid', 'tanh', 'ReLU', 'Location', 'Best');
set(gca, 'FontSize', 12);
grid on;

==> figtopdf.m <==

    
%  filename = {'2dhorn_l2b','2dhorn_linfb','2dhorn_speedup','burger1d_conv_l2','burger1d_conv_linf','possion1d_l2_5' ...
%      'possion1d_linf_5','possion1d_l2','possion1d_linf','multimodel_linf','multimodel_l2','multimodel2_linf','multimodel2_l2','figaa','figbb'}

% filename = { 'possion1d_conv_combine_l2','2dhorn_conv_combine','burger1d_conv_combine', ...
%       'possion1d_conv_combine','figaa_conv_combine','2dhorn_speedup','multimodel_conv_combine','figaa_conv_combine2'}
filename = {'../elliptic-pde-d1-prob1/errors/example5_4/coefficient_error'}
    for i=1
    loc_file = strcat(filename{i},'.fig');
    hgload(loc_file);
    hAll = findall(gcf);
    
    outfile = strcat(filename{i},'.eps')
    print(gcf, '-deps2', outfile);
    clf
    str =['epstopdf ' outfile];
    s = system(str)
end

% u_inp =[260        2675        3574        2684        2770         594         266        2816        4923  4460         399        3902        2235 ...
%         3302        3804        3690        3313          50        1244        3624        2567        2695 2558        2606        1281        1031 ...
%         1987        3774        3547         142         827        1721        3429         925        2437   1789        1087        2440        4594 ...
%          426];
% 
% u_inp1=[3774        2675         266        2684         594        3125        3193         964        1276   2695        3902        2455        3768 ...
%         3224        4502        3690        4949        4923        2437         759          50         322   1537        2004          52        2792 ...
%         2819        2235        4576        3887        3450        2440         806        3574        4665       3625        3547        4962        3804 ...
%          603];


